STAFF: Stateful Taint-Assisted Full-system Firmware Fuzzing

Modern embedded Linux devices, such as routers, IP cameras, and IoT gateways, rely on complex software stacks where numerous daemons interact to provide services. Testing these devices is crucial from a security perspective since vendors often use custom closed- or open-source software without documenting releases and patches. Recent coverage-guided fuzzing solutions primarily test individual processes, ignoring deep dependencies between daemons and their persistent internal state. This article presents STAFF, a firmware fuzzing framework for discovering bugs in Linux-based firmware built around three key ideas: (a) user-driven multi-request recording, which monitors user interactions with emulated firmware to capture request sequences involving application-layer protocols (e.g., HTTP); (b) intra- and inter-process dependency detection, which uses whole-system taint analysis to track how input bytes influence user-space states, including files, sockets, and memory areas; (c) protocol-aware taint-guided fuzzing, which applies mutations to request sequences based on identified dependencies, exploiting multi-staged forkservers to efficiently checkpoint protocol states. When evaluating STAFF on 15 Linux-based firmware targets, it identifies 42 bugs involving multiple network requests and different firmware daemons, significantly outperforming existing state-of-the-art fuzzing solutions in both the number and reproducibility of discovered bugs.

==> img/old/convert-svg-to-pdf.sh <==
#!/bin/bash

# Set input directory (adjust if needed)
INPUT_DIR="./"
ABS_INPUT_DIR="$(realpath "$INPUT_DIR")"

echo ${ABS_INPUT_DIR}

# Loop through all SVG files
for svg in "$ABS_INPUT_DIR"/*.svg; do
    [ -e "$svg" ] || continue  # Skip if no SVG files found
    base=$(basename "$svg" .svg)
    output_pdf="$ABS_INPUT_DIR/${base}.pdf"
    echo "Converting $svg -> $output_pdf"
    flatpak run org.inkscape.Inkscape "$svg" --export-type=pdf --export-filename="$output_pdf"
done

